Finding short vectors in a lattice of Voronoi's first kind

We show that for those lattices of Voronoi's first kind, a vector of shortest nonzero Euclidean length can computed in polynomial time by computing a minimum cut in a graph.

==> build.sh <==
mpost -interaction=nonstopmode graphs.mp

pdflatex paper.tex
bibtex paper
pdflatex paper.tex
pdflatex paper.tex
